Nonintersecting Unit Diagonals in Odd Square Arrays

Let $D(n)$ be the maximum number of unit-square diagonals in an $n\times n$ square array such that no two selected diagonals share an endpoint and no unit square contains both diagonals. We prove that, for every odd positive integer $n$, $D(n)=n(n+1)/2+\lfloor(n+1)/6\rfloor$. The matching lower bound was established by Boyland, Roth, Pint\'er, Lauk\'o, Schoenfield, and Wasielewski. We obtain the upper bound by transforming any admissible selection $M$ in a $(2k-1)\times(2k-1)$ square array into an isometric path cover of the $k\times k$ vertex grid with at most $2k^2-|M|$ paths. An auxiliary matching decomposes the original vertices into alternating paths. On each such path, all segments between blocks are either of type $da$ or of type $bc$. Projecting these paths to the block grid gives coordinate-monotone sequences, which become geodesics when diagonal steps are expanded. The Fisher--Fitzpatrick theorem then yields the sharp upper bound. We also describe a Lean verification of the upper-bound reduction, with the grid-cover theorem supplied as an explicit hypothesis.

==> anc/README.md <==
# Accompanying code

This ancillary material accompanies *Nonintersecting Unit Diagonals in Odd
Square Arrays* by Luyu Song, School of Mathematical Sciences, Peking University.

## Lean project

The lean directory is a source-only project. It contains OddDiagonals.lean,
lean-toolchain, lakefile.toml, lake-manifest.json, and README.md. Install Lean
using elan, open a terminal in that directory, and run:

```text
lake exe cache get
lake build
lake env lean OddDiagonals.lean
```

The toolchain file selects Lean 4.19.0. The manifest pins mathlib and its
transitive dependencies. The first command needs network access. Preserve the
manifest to reproduce this version. The final command prints the axiom audit.
The Lean README explains the formal theorem statements and external hypotheses.

The formalization proves the upper-bound reduction. The Fisher-Fitzpatrick
bound is an explicit theorem parameter, and the attaining construction is not
formalized. Successful compilation does not by itself verify those inputs.

## Finite construction check

With Python 3.9 or later, run the following command in this directory:

```text
python verify_construction.py
```

The script uses only the Python standard library. It checks 50 configurations,
one for each odd side length from 1 through 99: coverage, monotonicity,
same-type vertex disjointness, edge uniqueness, unit diagonals, endpoint and
square conflicts, and cardinality. These finite checks do not replace the
general mathematical proof or formalize the lower-bound construction.

No runtime binaries, dependency checkouts, compiled artifacts, build logs,
editor settings, or machine-specific paths are needed in this distribution.


==> anc/lean/OddDiagonals.lean <==
import Mathlib.Data.Finset.Card
import Mathlib.Data.Finset.Prod
import Mathlib.Data.Fintype.Prod
import Mathlib.Data.List.Chain
import Lean.Elab.Tactic.Omega
import Mathlib.Tactic.FinCases
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

/-!
# Odd square diagonal matchings

Lean 4.19.0 / mathlib v4.19.0.
The new matching-to-cover reduction is proved below. The published grid-cover
lower bound is passed as a named hypothesis, rather than declared as an axiom.
Coordinates increase downwards and to the right.
-/

namespace OddDiagonals

set_option maxHeartbeats 1000000

inductive Kind where | A | B
  deriving DecidableEq

instance : Fintype Kind := ⟨{Kind.A, Kind.B}, by intro t; cases t <;> simp⟩

abbrev Block (k : ℕ) := Fin k × Fin k
abbrev Route (k : ℕ) := Block k × Kind
abbrev Diagonal (k : ℕ) := Route k × Block k

def exitPort (x : Route k) : ℕ × ℕ :=
  (2 * x.1.1.val + (if x.2 = .A then 1 else 0), 2 * x.1.2.val + 1)

def entryPort (x : Route k) : ℕ × ℕ :=
  (2 * x.1.1.val + (if x.2 = .A then 0 else 1), 2 * x.1.2.val)

def destination (d : Diagonal k) : Route k := (d.2, d.1.2)

def UnitDiagonal (d : Diagonal k) : Prop :=
  let p := exitPort d.1
  let q := entryPort (destination d)
  (p.1 + 1 = q.1 ∨ q.1 + 1 = p.1) ∧
  (p.2 + 1 = q.2 ∨ q.2 + 1 = p.2)

def ValidStep (t : Kind) (p q : Block k) : Prop :=
  (q.2.val = p.2.val ∨ q.2.val = p.2.val + 1) ∧
  match t with
  | .A => q.1.val = p.1.val ∨ q.1.val = p.1.val + 1
  | .B => q.1.val = p.1.val ∨ p.1.val = q.1.val + 1

theorem unitDiagonal_iff (d : Diagonal k) :
    UnitDiagonal d ↔ ValidStep d.1.2 d.1.1 d.2 := by
  rcases d with ⟨⟨p, t⟩, q⟩
  cases t <;> simp only [UnitDiagonal, exitPort, entryPort, destination,
    ValidStep, if_true, if_false, Kind.noConfusion, reduceCtorEq] <;> omega

def Precedes (x y : Route k) : Prop :=
  x.2 = y.2 ∧ x.1.2.val ≤ y.1.2.val ∧
    match x.2 with
    | .A => x.1.1.val ≤ y.1.1.val
    | .B => y.1.1.val ≤ x.1.1.val

theorem precedes_refl (x : Route k) : Precedes x x := by
  cases h : x.2 <;> simp [Precedes, h]

theorem precedes_trans {x y z : Route k}
    (hxy : Precedes x y) (hyz : Precedes y z) : Precedes x z := by
  rcases hxy with ⟨ht, hc, hr⟩
  rcases hyz with ⟨ht', hc', hr'⟩
  refine ⟨ht.trans ht', le_trans hc hc', ?_⟩
  cases h : x.2 <;> simp [h, ← ht] at hr hr' ⊢ <;> omega

def rank (x : Route k) : ℕ :=
  match x.2 with
  | .A => x.1.1.val + x.1.2.val
  | .B => k - 1 - x.1.1.val + x.1.2.val

theorem external_step {d : Diagonal k} (hd : UnitDiagonal d)
    (he : d.1.1 ≠ d.2) :
    Precedes d.1 (destination d) ∧ rank d.1 < rank (destination d) := by
  have hv := unitDiagonal_iff d |>.mp hd
  have hrow := d.1.1.1.isLt
  have hrow' := d.2.1.isLt
  have hneq : d.1.1.1.val ≠ d.2.1.val ∨ d.1.1.2.val ≠ d.2.2.val := by
    by_contra h
    push_neg at h
    apply he
    exact Prod.ext (Fin.ext h.1) (Fin.ext h.2)
  cases ht : d.1.2 <;>
    simp only [ValidStep, ht] at hv <;>
    simp only [Precedes, destination, rank, ht, true_and] <;> omega

/-- Endpoint disjointness is expressed directly on original lattice coordinates.
The last condition excludes the two diagonals of each block square. The upper
bound uses this consequence of the full one-diagonal-per-square requirement. -/
structure Admissible (M : Finset (Diagonal k)) : Prop where
  unit : ∀ d ∈ M, UnitDiagonal d
  exits : ∀ d ∈ M, ∀ e ∈ M, exitPort d.1 = exitPort e.1 → d = e
  entries : ∀ d ∈ M, ∀ e ∈ M,
    entryPort (destination d) = entryPort (destination e) → d = e
  internal_exclusion : ∀ p : Block k,
    ¬ (((p, Kind.A), p) ∈ M ∧ ((p, Kind.B), p) ∈ M)

theorem exitPort_injective : Function.Injective (exitPort : Route k → ℕ × ℕ) := by
  intro x y h
  have hr := congrArg Prod.fst h
  have hc := congrArg Prod.snd h
  rcases x with ⟨⟨i, j⟩, t⟩
  rcases y with ⟨⟨i', j'⟩, t'⟩
  cases t <;> cases t' <;> simp [exitPort] at hr hc ⊢
  all_goals omega

theorem entryPort_injective : Function.Injective (entryPort : Route k → ℕ × ℕ) := by
  intro x y h
  have hr := congrArg Prod.fst h
  have hc := congrArg Prod.snd h
  rcases x with ⟨⟨i, j⟩, t⟩
  rcases y with ⟨⟨i', j'⟩, t'⟩
  cases t <;> cases t' <;> simp [entryPort] at hr hc ⊢
  all_goals omega

section FinitePaths
variable {V : Type*}
variable (R : V → V → Prop)

inductive Reach (x : V) : V → Prop
  | refl : Reach x x
  | tail {y z} : Reach x y → R y z → Reach x z

theorem Reach.trans {x y z : V} (hxy : Reach R x y) (hyz : Reach R y z) :
    Reach R x z := by
  induction hyz with
  | refl => exact hxy
  | tail _ hyz ih => exact .tail ih hyz

theorem ancestors_comparable
    (incoming : ∀ x y z, R x z → R y z → x = y)
    {x z : V} (hx : Reach R x z) :
    ∀ y, Reach R y z → Reach R x y ∨ Reach R y x := by
  induction hx with
  | refl => intro y hy; exact Or.inr hy
  | @tail u z hu huz ih =>
    intro y hy
    cases hy with
    | refl => exact Or.inl (.tail hu huz)
    | @tail w _ hw hwz =>
      have h := incoming u w z huz hwz
      subst w
      exact ih y hw

def Sink (v : V) : Prop := ¬ ∃ w, R v w

theorem reaches_sink (ρ : V → ℕ) (bound : ℕ)
    (bounded : ∀ v, ρ v < bound)
    (increases : ∀ v w, R v w → ρ v < ρ w) (v : V) :
    ∃ s, Sink R s ∧ Reach R v s := by
  classical
  suffices h : ∀ t, ∀ v, bound - ρ v = t → ∃ s, Sink R s ∧ Reach R v s by
    exact h _ v rfl
  intro t
  induction t using Nat.strong_induction_on with
  | h t ih =>
    intro v hv
    by_cases hs : Sink R v
    · exact ⟨v, hs, .refl⟩
    · obtain ⟨w, hw⟩ := not_not.mp hs
      have hlt : bound - ρ w < t := by
        have := increases v w hw
        have := bounded w
        omega
      obtain ⟨s, hs, hws⟩ := ih _ hlt w rfl
      exact ⟨s, hs, (Reach.tail (Reach.refl (R := R)) hw).trans R hws⟩

theorem no_return (ρ : V → ℕ) (increases : ∀ v w, R v w → ρ v < ρ w)
    {x y : V} (hxy : R x y) : ¬ Reach R y x := by
  have reach_le : ∀ {a b}, Reach R a b → ρ a ≤ ρ b := by
    intro a b h
    induction h with
    | refl => exact le_rfl
    | tail _ h ih => exact le_trans ih (le_of_lt (increases _ _ h))
  intro h
  have := reach_le h
  have := increases x y hxy
  omega

end FinitePaths

def gap (a b : ℕ) : ℕ := (a - b) + (b - a)
def distance (p q : Block k) : ℕ := gap p.1.val q.1.val + gap p.2.val q.2.val

theorem gap_triangle (a b c : ℕ) : gap a c ≤ gap a b + gap b c := by
  simp only [gap]
  omega

theorem distance_triangle (p q r : Block k) :
    distance p r ≤ distance p q + distance q r := by
  have hr := gap_triangle p.1.val q.1.val r.1.val
  have hc := gap_triangle p.2.val q.2.val r.2.val
  simp only [distance]
  omega

theorem rank_distance {p q : Block k} {t : Kind} (h : Precedes (p, t) (q, t)) :
    rank (p, t) + distance p q = rank (q, t) := by
  have hi := p.1.isLt
  have hj := q.1.isLt
  cases t <;> simp [Precedes] at h <;> simp [rank, distance, gap] <;> omega

theorem rank_monotone {x y : Route k} (h : Precedes x y) : rank x ≤ rank y := by
  rcases x with ⟨p, t⟩
  rcases y with ⟨q, u⟩
  have ht := h.1
  change t = u at ht
  subst u
  have := rank_distance h
  omega

/-- Orthogonal grid walks, without any monotonicity assumption. -/
inductive GridWalk : Block k → Block k → Type
  | nil (p) : GridWalk p p
  | snoc {p q r} : GridWalk p q → distance q r = 1 → GridWalk p r

def GridWalk.length : GridWalk (k := k) p q → ℕ
  | .nil _ => 0
  | .snoc w _ => w.length + 1

theorem GridWalk.distance_le_length (w : GridWalk (k := k) p q) :
    distance p q ≤ w.length := by
  induction w with
  | nil => simp [distance, gap, GridWalk.length]
  | @snoc q r w h ih =>
    have ht := distance_triangle p q r
    simp only [GridWalk.length]
    omega

/-- A type is fixed for the entire walk. Each step is orthogonal and has
the coordinate directions associated with that type. -/
inductive MonoWalk (t : Kind) : Block k → Block k → Type
  | nil (p) : MonoWalk t p p
  | snoc {p q r} : MonoWalk t p q →
      (Precedes (q, t) (r, t) ∧ distance q r = 1) → MonoWalk t p r

def MonoWalk.length : MonoWalk (k := k) t p q → ℕ
  | .nil _ => 0
  | .snoc w _ => w.length + 1

def MonoWalk.vertices : MonoWalk (k := k) t p q → List (Block k)
  | .nil _ => [p]
  | .snoc (r := r) w _ => w.vertices ++ [r]

def MonoWalk.toGridWalk : MonoWalk (k := k) t p q → GridWalk p q
  | .nil _ => .nil p
  | .snoc w h => .snoc w.toGridWalk h.2

theorem MonoWalk.toGridWalk_length (w : MonoWalk (k := k) t p q) :
    w.toGridWalk.length = w.length := by
  induction w with
  | nil => rfl
  | snoc w h ih => simp [MonoWalk.toGridWalk, GridWalk.length, MonoWalk.length, ih]

theorem MonoWalk.last_vertex (w : MonoWalk (k := k) t p q) :
    w.vertices.getLast? = some q := by
  cases w <;> simp [MonoWalk.vertices]

theorem MonoWalk.vertices_adjacent (w : MonoWalk (k := k) t p q) :
    w.vertices.Chain' (fun a b => distance a b = 1) := by
  induction w with
  | nil => simp [MonoWalk.vertices]
  | @snoc q r w h ih =>
    apply List.Chain'.append ih (by simp)
    intro x hx y hy
    simp [w.last_vertex] at hx
    simp at hy
    subst x
    subst y
    exact h.2

def MonoWalk.retype (h : t = u) (w : MonoWalk (k := k) t p q) : MonoWalk u p q :=
  h ▸ w

theorem MonoWalk.vertices_retype (h : t = u) (w : MonoWalk (k := k) t p q) :
    (w.retype h).vertices = w.vertices := by
  cases h
  rfl

theorem MonoWalk.ordered (w : MonoWalk (k := k) t p q) : Precedes (p, t) (q, t) := by
  induction w with
  | nil => exact precedes_refl _
  | snoc w h ih => exact precedes_trans ih h.1

theorem MonoWalk.length_rank (w : MonoWalk (k := k) t p q) :
    rank (p, t) + w.length = rank (q, t) := by
  induction w with
  | nil => simp [MonoWalk.length]
  | @snoc q r w h ih =>
    have hs := rank_distance h.1
    simp only [MonoWalk.length]
    omega

theorem MonoWalk.geodesic (w : MonoWalk (k := k) t p q) :
    w.length = distance p q := by
  have h₁ := w.length_rank
  have h₂ := rank_distance w.ordered
  omega

theorem MonoWalk.shortest (w : MonoWalk (k := k) t p q) (v : GridWalk p q) :
    w.length ≤ v.length := by
  rw [w.geodesic]
  exact v.distance_le_length

theorem MonoWalk.end_mem (w : MonoWalk (k := k) t p q) : q ∈ w.vertices := by
  cases w <;> simp [MonoWalk.vertices]

theorem MonoWalk.mem_bounds (w : MonoWalk (k := k) t p q)
    {r : Block k} (hr : r ∈ w.vertices) :
    Precedes (p, t) (r, t) ∧ Precedes (r, t) (q, t) := by
  induction w with
  | nil =>
    simp only [MonoWalk.vertices, List.mem_singleton] at hr
    subst r
    exact ⟨precedes_refl _, precedes_refl _⟩
  | @snoc q s w h ih =>
    simp only [MonoWalk.vertices, List.mem_append, List.mem_singleton] at hr
    rcases hr with hr | rfl
    · obtain ⟨hpr, hrq⟩ := ih hr
      exact ⟨hpr, precedes_trans hrq h.1⟩
    · exact ⟨precedes_trans w.ordered h.1, precedes_refl _⟩

theorem MonoWalk.nodup (w : MonoWalk (k := k) t p q) : w.vertices.Nodup := by
  induction w with
  | nil => simp [MonoWalk.vertices]
  | @snoc q r w h ih =>
    have hnot : r ∉ w.vertices := by
      intro hr
      have hb := rank_monotone (w.mem_bounds hr).2
      have hs := rank_distance h.1
      omega
    simpa [MonoWalk.vertices, List.nodup_append, ih] using hnot

def MonoWalk.append (w : MonoWalk (k := k) t p q) :
    MonoWalk t q r → MonoWalk t p r
  | .nil _ => w
  | .snoc v h => .snoc (w.append v) h

theorem MonoWalk.mem_append_left (w : MonoWalk (k := k) t p q)
    (v : MonoWalk t q r) {s : Block k} (hs : s ∈ w.vertices) :
    s ∈ (w.append v).vertices := by
  induction v with
  | nil => exact hs
  | snoc v h ih => simp [MonoWalk.append, MonoWalk.vertices, ih]

theorem MonoWalk.mem_append_right (w : MonoWalk (k := k) t p q)
    (v : MonoWalk t q r) {s : Block k} (hs : s ∈ v.vertices) :
    s ∈ (w.append v).vertices := by
  induction v with
  | nil =>
    simp only [MonoWalk.vertices, List.mem_singleton] at hs
    subst s
    exact w.end_mem
  | @snoc r u v h ih =>
    simp only [MonoWalk.vertices, List.mem_append, List.mem_singleton] at hs
    rcases hs with hs | rfl
    · simp [MonoWalk.append, MonoWalk.vertices, ih hs]
    · simp [MonoWalk.append, MonoWalk.vertices]

/-- Replace a diagonal coarse step by an east step followed by its row step.
The intermediate point is (old row, new column), so it is automatically in
the finite grid. Both endpoints are retained. -/
theorem expand_step {p q : Block k} {t : Kind}
    (hv : ValidStep t p q) (hne : p ≠ q) :
    ∃ w : MonoWalk t p q, p ∈ w.vertices ∧ q ∈ w.vertices := by
  have hp : Precedes (p, t) (q, t) := by
    cases t <;> simp [Precedes, ValidStep] at * <;> omega
  by_cases hr : p.1 = q.1
  · have hc : p.2 ≠ q.2 := fun hc => hne (Prod.ext hr hc)
    have hd : distance p q = 1 := by
      have hrv := congrArg Fin.val hr
      have hcv : p.2.val ≠ q.2.val := fun h => hc (Fin.ext h)
      cases t <;> simp [ValidStep] at hv <;> simp [distance, gap] <;> omega
    exact ⟨.snoc (.nil p) ⟨hp, hd⟩, by simp [MonoWalk.vertices], by simp [MonoWalk.vertices]⟩
  · by_cases hc : p.2 = q.2
    · have hrv : p.1.val ≠ q.1.val := fun h => hr (Fin.ext h)
      have hcv := congrArg Fin.val hc
      have hd : distance p q = 1 := by
        cases t <;> simp [ValidStep] at hv <;> simp [distance, gap] <;> omega
      exact ⟨.snoc (.nil p) ⟨hp, hd⟩, by simp [MonoWalk.vertices], by simp [MonoWalk.vertices]⟩
    · let z : Block k := (p.1, q.2)
      have hrv : p.1.val ≠ q.1.val := fun h => hr (Fin.ext h)
      have hcv : p.2.val ≠ q.2.val := fun h => hc (Fin.ext h)
      have hpz : Precedes (p, t) (z, t) ∧ distance p z = 1 := by
        cases t <;> simp [Precedes, ValidStep] at hv <;>
          simp [Precedes, distance, gap, z] <;> omega
      have hzq : Precedes (z, t) (q, t) ∧ distance z q = 1 := by
        cases t <;> simp [Precedes, ValidStep] at hv <;>
          simp [Precedes, distance, gap, z] <;> omega
      exact ⟨.snoc (.snoc (.nil p) hpz) hzq,
        by simp [MonoWalk.vertices], by simp [MonoWalk.vertices]⟩


noncomputable section
open Finset
attribute [local instance] Classical.propDecidable

def internal (M : Finset (Diagonal k)) := M.filter (fun d => d.1.1 = d.2)
def external (M : Finset (Diagonal k)) := M.filter (fun d => d.1.1 ≠ d.2)
def removed (M : Finset (Diagonal k)) := (internal M).image Prod.fst
def active (M : Finset (Diagonal k)) := univ \ removed M
abbrev Vertex (M : Finset (Diagonal k)) := {x : Route k // x ∈ active M}

def Link (M : Finset (Diagonal k)) (x y : Vertex M) : Prop :=
  x.val.2 = y.val.2 ∧ (x.val, y.val.1) ∈ external M

theorem card_routes (k : ℕ) : Fintype.card (Route k) = 2 * k ^ 2 := by
  have hk : Fintype.card Kind = 2 := by decide
  simp [Route, Block, Fintype.card_prod, hk]
  ring

theorem removed_card (M : Finset (Diagonal k)) :
    (removed M).card = (internal M).card := by
  apply Finset.card_image_iff.mpr
  intro d hd e he h
  have hd' := (Finset.mem_filter.mp hd).2
  have he' := (Finset.mem_filter.mp he).2
  exact Prod.ext h (hd'.symm.trans ((congrArg (fun x : Route k => x.1) h).trans he'))

theorem active_count (M : Finset (Diagonal k)) :
    Fintype.card (Vertex M) + (internal M).card = 2 * k ^ 2 := by
  have h := Finset.card_sdiff_add_card_eq_card (s := removed M)
    (t := (univ : Finset (Route k))) (Finset.subset_univ _)
  rw [Fintype.card_coe (active M)]
  rw [← removed_card M]
  exact h.trans (card_routes k)

theorem split_count (M : Finset (Diagonal k)) :
    (internal M).card + (external M).card = M.card := by
  exact Finset.filter_card_add_filter_neg_card_eq_card (s := M) _

theorem external_source_active {M : Finset (Diagonal k)} (hM : Admissible M)
    {d : Diagonal k} (hd : d ∈ external M) : d.1 ∈ active M := by
  simp only [active, Finset.mem_sdiff, Finset.mem_univ, true_and]
  intro hr
  obtain ⟨e, he, hsrc⟩ := Finset.mem_image.mp hr
  have hd' := Finset.mem_filter.mp hd
  have he' := Finset.mem_filter.mp he
  have hde := hM.exits d hd'.1 e he'.1 (congrArg exitPort hsrc.symm)
  subst e
  exact hd'.2 he'.2

theorem external_target_active {M : Finset (Diagonal k)} (hM : Admissible M)
    {d : Diagonal k} (hd : d ∈ external M) : destination d ∈ active M := by
  simp only [active, Finset.mem_sdiff, Finset.mem_univ, true_and]
  intro hr
  obtain ⟨e, he, hsrc⟩ := Finset.mem_image.mp hr
  have hd' := Finset.mem_filter.mp hd
  have he' := Finset.mem_filter.mp he
  have hdest : destination e = destination d := by
    simpa [destination, ← he'.2] using hsrc
  have hde := hM.entries d hd'.1 e he'.1 (congrArg entryPort hdest.symm)
  subst e
  have h := congrArg (fun x : Route k => x.1) hsrc
  exact hd'.2 h

theorem block_has_active {M : Finset (Diagonal k)} (hM : Admissible M)
    (p : Block k) : ∃ t, (p, t) ∈ active M := by
  by_contra h
  push_neg at h
  have inactive (t : Kind) : ((p, t), p) ∈ M := by
    have hr : (p, t) ∈ removed M := by
      simpa [active] using h t
    obtain ⟨d, hd, hsrc⟩ := Finset.mem_image.mp hr
    have hd' := Finset.mem_filter.mp hd
    have heq : d = ((p, t), p) := by
      exact Prod.ext hsrc (hd'.2.symm.trans (congrArg Prod.fst hsrc))
    simpa [heq] using hd'.1
  exact hM.internal_exclusion p ⟨inactive .A, inactive .B⟩

theorem link_incoming {M : Finset (Diagonal k)} (hM : Admissible M) :
    ∀ x y z, Link M x z → Link M y z → x = y := by
  intro x y z hx hy
  have hx' := Finset.mem_filter.mp hx.2
  have hy' := Finset.mem_filter.mp hy.2
  have h := hM.entries _ hx'.1 _ hy'.1 (by simp [destination, hx.1, hy.1])
  apply Subtype.ext
  exact congrArg Prod.fst h

theorem link_outgoing {M : Finset (Diagonal k)} (hM : Admissible M) :
    ∀ x y z, Link M x y → Link M x z → y = z := by
  intro x y z hy hz
  have hy' := Finset.mem_filter.mp hy.2
  have hz' := Finset.mem_filter.mp hz.2
  have h := hM.exits _ hy'.1 _ hz'.1 rfl
  apply Subtype.ext
  exact Prod.ext (congrArg Prod.snd h) (hy.1.symm.trans hz.1)

theorem link_precedes {M : Finset (Diagonal k)} (hM : Admissible M)
    {x y : Vertex M} (h : Link M x y) : Precedes x.val y.val := by
  have hd := Finset.mem_filter.mp h.2
  have hg := external_step (hM.unit _ hd.1) hd.2
  simpa [destination, h.1] using hg.1

theorem link_increases {M : Finset (Diagonal k)} (hM : Admissible M)
    {x y : Vertex M} (h : Link M x y) : rank x.val < rank y.val := by
  have hd := Finset.mem_filter.mp h.2
  have hg := external_step (hM.unit _ hd.1) hd.2
  simpa [destination, h.1] using hg.2

/-- Every link on a whole component has the same type: A means d-to-a,
B means b-to-c. This is a global statement, not just a local parity check. -/
theorem path_fixed_type {M : Finset (Diagonal k)} (hM : Admissible M)
    {x y : Vertex M} (h : Reach (Link M) x y) : Precedes x.val y.val := by
  induction h with
  | refl => exact precedes_refl _
  | tail _ h ih => exact precedes_trans ih (link_precedes hM h)

def sinks (M : Finset (Diagonal k)) : Finset (Vertex M) :=
  univ \ univ.filter (fun x => ∃ y, Link M x y)

def outgoing (M : Finset (Diagonal k)) : Finset (Vertex M) :=
  univ.filter (fun x => ∃ y, Link M x y)

theorem mem_sinks_iff {M : Finset (Diagonal k)} {s : Vertex M} :
    s ∈ sinks M ↔ Sink (Link M) s := by
  simp [sinks, Sink]

theorem outgoing_card {M : Finset (Diagonal k)} (hM : Admissible M) :
    (external M).card = (outgoing M).card := by
  classical
  apply Finset.card_bij
    (fun d hd => (⟨d.1, external_source_active hM hd⟩ : Vertex M))
  · intro d hd
    simp only [outgoing, Finset.mem_filter, Finset.mem_univ, true_and]
    exact ⟨⟨destination d, external_target_active hM hd⟩, rfl, hd⟩
  · intro d hd e he h
    exact hM.exits d (Finset.mem_filter.mp hd).1 e (Finset.mem_filter.mp he).1
      (congrArg exitPort (congrArg Subtype.val h))
  · intro x hx
    obtain ⟨y, hxy⟩ := (Finset.mem_filter.mp hx).2
    refine ⟨(x.val, y.val.1), hxy.2, ?_⟩
    rfl

theorem sink_count {M : Finset (Diagonal k)} (hM : Admissible M) :
    (sinks M).card + M.card = 2 * k ^ 2 := by
  classical
  have hp : (sinks M).card + (outgoing M).card = Fintype.card (Vertex M) :=
    Finset.card_sdiff_add_card_eq_card (s := outgoing M) (t := univ)
      (Finset.subset_univ _)
  have ha := active_count M
  have hs := split_count M
  have he := outgoing_card hM
  omega

def ancestorBlocks (M : Finset (Diagonal k)) (s : Vertex M) : Finset (Block k) :=
  (univ.filter (fun x : Vertex M => Reach (Link M) x s)).image (fun x => x.val.1)

def MonotoneSet (t : Kind) (S : Finset (Block k)) : Prop :=
  ∀ p ∈ S, ∀ q ∈ S, Precedes (p, t) (q, t) ∨ Precedes (q, t) (p, t)

theorem ancestors_monotone {M : Finset (Diagonal k)} (hM : Admissible M)
    (s : Vertex M) : MonotoneSet s.val.2 (ancestorBlocks M s) := by
  classical
  intro p hp q hq
  obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hp
  obtain ⟨y, hy, rfl⟩ := Finset.mem_image.mp hq
  have hxs := (Finset.mem_filter.mp hx).2
  have hys := (Finset.mem_filter.mp hy).2
  have hxt := (path_fixed_type hM hxs).1
  have hyt := (path_fixed_type hM hys).1
  have hx : (x.val.1, s.val.2) = x.val := Prod.ext rfl hxt.symm
  have hy : (y.val.1, s.val.2) = y.val := Prod.ext rfl hyt.symm
  rcases ancestors_comparable (Link M) (link_incoming hM) hxs y hys with h | h
  · left; rw [hx, hy]; exact path_fixed_type hM h
  · right; rw [hx, hy]; exact path_fixed_type hM h

theorem rank_bounded (x : Route k) : rank x < 2 * k := by
  have hi := x.1.1.isLt
  have hj := x.1.2.isLt
  cases h : x.2 <;> simp [rank, h] <;> omega

theorem ancestor_cover {M : Finset (Diagonal k)} (hM : Admissible M)
    (p : Block k) : ∃ s ∈ sinks M, p ∈ ancestorBlocks M s := by
  classical
  obtain ⟨t, ht⟩ := block_has_active hM p
  let x : Vertex M := ⟨(p, t), ht⟩
  obtain ⟨s, hs, hxs⟩ := reaches_sink (Link M) (fun x => rank x.val)
    (2 * k) (fun x => rank_bounded x.val) (fun _ _ h => link_increases hM h) x
  refine ⟨s, mem_sinks_iff.mpr hs, ?_⟩
  exact Finset.mem_image.mpr ⟨x, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hxs⟩, rfl⟩

/-- Construct an actual shortest grid path containing every ancestor of v.
Induction is on the strictly increasing block potential. Unique incoming
links ensure that no ancestor is lost when the last link is removed. -/
theorem path_to_vertex {M : Finset (Diagonal k)} (hM : Admissible M) (v : Vertex M) :
    ∃ (a : Block k) (w : MonoWalk v.val.2 a v.val.1),
      ∀ x, Reach (Link M) x v → x.val.1 ∈ w.vertices := by
  classical
  suffices h : ∀ n, ∀ v : Vertex M, rank v.val = n →
      ∃ (a : Block k) (w : MonoWalk v.val.2 a v.val.1),
        ∀ x, Reach (Link M) x v → x.val.1 ∈ w.vertices by
    exact h _ v rfl
  intro n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro v hv
    by_cases hin : ∃ u, Link M u v
    · obtain ⟨u, huv⟩ := hin
      have hu : rank u.val < n := by
        have := link_increases hM huv
        omega
      obtain ⟨a, w, hw⟩ := ih _ hu u rfl
      have hvalid : ValidStep u.val.2 u.val.1 v.val.1 :=
        (unitDiagonal_iff _).mp (hM.unit _ (Finset.mem_filter.mp huv.2).1)
      have hneq : u.val.1 ≠ v.val.1 := (Finset.mem_filter.mp huv.2).2
      obtain ⟨e, he₁, he₂⟩ := expand_step hvalid hneq
      let w' := w.retype huv.1
      let e' := e.retype huv.1
      refine ⟨a, w'.append e', ?_⟩
      intro x hx
      cases hx with
      | refl =>
        apply w'.mem_append_right e'
        simpa only [e', MonoWalk.vertices_retype] using he₂
      | @tail z _ hx hzv =>
        have hz := link_incoming hM u z v huv hzv
        subst z
        apply w'.mem_append_left e'
        simpa only [w', MonoWalk.vertices_retype] using hw x hx
    · refine ⟨v.val.1, .nil v.val.1, ?_⟩
      intro x hx
      cases hx with
      | refl => simp [MonoWalk.vertices]
      | tail hx h => exact (hin ⟨_, h⟩).elim

structure PathCover (k : ℕ) (I : Type*) where
  kind : I → Kind
  first : I → Block k
  last : I → Block k
  walk : ∀ i, MonoWalk (kind i) (first i) (last i)
  covers : ∀ p : Block k, ∃ i, p ∈ (walk i).vertices

abbrev Terminal (M : Finset (Diagonal k)) := {s : Vertex M // s ∈ sinks M}

/-- No grid-cover result is used in this transformation. -/
theorem geodesic_cover_transform {M : Finset (Diagonal k)} (hM : Admissible M) :
    Nonempty (PathCover k (Terminal M)) := by
  classical
  have witnesses (s : Terminal M) := path_to_vertex hM s.val
  choose first walk contains using witnesses
  refine ⟨⟨(fun s => s.val.val.2), first, (fun s => s.val.val.1), walk, ?_⟩⟩
  intro p
  obtain ⟨t, ht⟩ := block_has_active hM p
  let x : Vertex M := ⟨(p, t), ht⟩
  obtain ⟨s, hs, hxs⟩ := reaches_sink (Link M) (fun x => rank x.val)
    (2 * k) (fun x => rank_bounded x.val) (fun _ _ h => link_increases hM h) x
  let s' : Terminal M := ⟨s, mem_sinks_iff.mpr hs⟩
  exact ⟨s', contains s' x hxs⟩

theorem terminal_count {M : Finset (Diagonal k)} (hM : Admissible M) :
    Fintype.card (Terminal M) + M.card = 2 * k ^ 2 := by
  rw [Fintype.card_coe (sinks M)]
  exact sink_count hM

def gridLowerBound (k : ℕ) : ℕ := (2 * k + 2) / 3

/-- EXTERNAL MATHEMATICAL INPUT. This is the lower-bound part of the
Fisher--Fitzpatrick square-grid theorem, restricted to the explicit monotone
shortest paths used here. It is a proposition, not an axiom declaration.
No proof of this published theorem is supplied in this development. -/
def FisherFitzpatrick (k : ℕ) : Prop :=
  ∀ (I : Type) [Fintype I], PathCover k I → gridLowerBound k ≤ Fintype.card I

theorem odd_upper_bound {M : Finset (Diagonal k)}
    (ff : FisherFitzpatrick k) (hM : Admissible M) :
    M.card + gridLowerBound k ≤ 2 * k ^ 2 := by
  classical
  obtain ⟨C⟩ := geodesic_cover_transform hM
  have hb := ff (Terminal M) C
  have hc := terminal_count hM
  omega

theorem odd_upper_bound_sub {M : Finset (Diagonal k)}
    (ff : FisherFitzpatrick k) (hM : Admissible M) :
    M.card ≤ 2 * k ^ 2 - gridLowerBound k := by
  have := odd_upper_bound ff hM
  omega

#print axioms path_fixed_type
#print axioms MonoWalk.shortest
#print axioms MonoWalk.nodup
#print axioms MonoWalk.vertices_adjacent
#print axioms sink_count
#print axioms geodesic_cover_transform
#print axioms odd_upper_bound


/-- The lattice square containing a unit diagonal. -/
def squareOf (d : Diagonal k) : ℕ × ℕ :=
  (min (exitPort d.1).1 (entryPort (destination d)).1,
   min (exitPort d.1).2 (entryPort (destination d)).2)

/-- Exact admissibility for the problem: unit diagonals, pairwise disjoint
endpoints, and at most one diagonal in any unit square. Cross equalities
between an exit and an entry cannot occur, as proved below. -/
structure Selection (M : Finset (Diagonal k)) : Prop where
  unit : ∀ d ∈ M, UnitDiagonal d
  exits : ∀ d ∈ M, ∀ e ∈ M, exitPort d.1 = exitPort e.1 → d = e
  entries : ∀ d ∈ M, ∀ e ∈ M,
    entryPort (destination d) = entryPort (destination e) → d = e
  squares : ∀ d ∈ M, ∀ e ∈ M, squareOf d = squareOf e → d = e

theorem exit_ne_entry (x y : Route k) : exitPort x ≠ entryPort y := by
  intro h
  have hc := congrArg Prod.snd h
  simp only [exitPort, entryPort] at hc
  omega

theorem ports_in_grid (x : Route k) :
    (exitPort x).1 < 2 * k ∧ (exitPort x).2 < 2 * k ∧
    (entryPort x).1 < 2 * k ∧ (entryPort x).2 < 2 * k := by
  have hi := x.1.1.isLt
  have hj := x.1.2.isLt
  cases h : x.2 <;> simp [exitPort, entryPort, h] <;> omega

theorem Selection.admissible {M : Finset (Diagonal k)} (hM : Selection M) :
    Admissible M := by
  refine ⟨hM.unit, hM.exits, hM.entries, ?_⟩
  intro p h
  have heq := hM.squares ((p, Kind.A), p) h.1 ((p, Kind.B), p) h.2
    (by simp [squareOf, exitPort, entryPort, destination])
  have hk := congrArg (fun d : Diagonal k => d.1.2) heq
  cases hk

theorem selected_upper_bound {M : Finset (Diagonal k)}
    (ff : FisherFitzpatrick k) (hM : Selection M) :
    M.card + gridLowerBound k ≤ 2 * k ^ 2 :=
  odd_upper_bound ff hM.admissible

inductive Port where | a | b | c | d
  deriving DecidableEq

inductive InternalState where | empty | ad | bc
  deriving DecidableEq

def portKind : Port → Kind
  | .a | .d => .A
  | .b | .c => .B

def localPaths : InternalState → List (List Port)
  | .empty => [[.a, .d], [.c, .b]]
  | .ad => [[.c, .d, .a, .b]]
  | .bc => [[.a, .b, .c, .d]]

/-- Checks that the auxiliary matching's three local routings partition the
four ports. Crossings of the abstract auxiliary diagonals add no vertex. -/
theorem local_table_partition (s : InternalState) :
    (localPaths s).flatten.Perm [Port.a, Port.b, Port.c, Port.d] := by
  cases s <;> decide

/-- The free endpoints, not the intermediate occupied ports, determine type. -/
theorem local_table_type (s : InternalState) :
    ∀ l ∈ localPaths s, portKind <$> l.head? = portKind <$> l.getLast? := by
  cases s <;> simp [localPaths, portKind]

#print axioms selected_upper_bound
#print axioms local_table_type


/-- Completeness of the port encoding: every ordinary unit diagonal in the
2k by 2k vertex array has exactly the endpoint form used in the model (up to
reversal). This prevents the block model from silently omitting diagonals. -/
theorem normalize_unit_diagonal (p q : ℕ × ℕ)
    (hp : p.1 < 2 * k ∧ p.2 < 2 * k)
    (hq : q.1 < 2 * k ∧ q.2 < 2 * k)
    (hr : p.1 + 1 = q.1 ∨ q.1 + 1 = p.1)
    (hc : p.2 + 1 = q.2 ∨ q.2 + 1 = p.2) :
    ∃ d : Diagonal k, UnitDiagonal d ∧
      ((exitPort d.1 = p ∧ entryPort (destination d) = q) ∨
       (exitPort d.1 = q ∧ entryPort (destination d) = p)) := by
  have oriented : ∀ (p q : ℕ × ℕ),
      p.1 < 2 * k ∧ p.2 < 2 * k → q.1 < 2 * k ∧ q.2 < 2 * k →
      (p.1 + 1 = q.1 ∨ q.1 + 1 = p.1) →
      (p.2 + 1 = q.2 ∨ q.2 + 1 = p.2) → p.2 % 2 = 1 →
      ∃ d : Diagonal k, UnitDiagonal d ∧
        exitPort d.1 = p ∧ entryPort (destination d) = q := by
    intro p q hp hq hr hc hodd
    have hpi : p.1 / 2 < k := by omega
    have hpj : p.2 / 2 < k := by omega
    have hqi : q.1 / 2 < k := by omega
    have hqj : q.2 / 2 < k := by omega
    let bp : Block k := (⟨p.1 / 2, hpi⟩, ⟨p.2 / 2, hpj⟩)
    let bq : Block k := (⟨q.1 / 2, hqi⟩, ⟨q.2 / 2, hqj⟩)
    let t : Kind := if p.1 % 2 = 1 then .A else .B
    let d : Diagonal k := ((bp, t), bq)
    have he : exitPort d.1 = p := by
      apply Prod.ext
      · by_cases h : p.1 % 2 = 1
        all_goals (simp [exitPort, d, bp, t, h]; omega)
      · dsimp [exitPort, d, bp]
        omega
    have hi : entryPort (destination d) = q := by
      apply Prod.ext
      · by_cases h : p.1 % 2 = 1
        all_goals (simp [entryPort, destination, d, bq, t, h]; omega)
      · dsimp [entryPort, destination, d, bq]
        omega
    refine ⟨d, ?_, he, hi⟩
    simp only [UnitDiagonal, he, hi]
    exact ⟨hr, hc⟩
  by_cases hodd : p.2 % 2 = 1
  · obtain ⟨d, hd, he, hi⟩ := oriented p q hp hq hr hc hodd
    exact ⟨d, hd, Or.inl ⟨he, hi⟩⟩
  · have hqodd : q.2 % 2 = 1 := by omega
    obtain ⟨d, hd, he, hi⟩ := oriented q p hq hp hr.symm hc.symm hqodd
    exact ⟨d, hd, Or.inr ⟨he, hi⟩⟩

theorem link_acyclic {M : Finset (Diagonal k)} (hM : Admissible M)
    {x y : Vertex M} (hxy : Link M x y) : ¬ Reach (Link M) y x :=
  no_return (Link M) (fun x => rank x.val) (fun _ _ h => link_increases hM h) hxy

#print axioms normalize_unit_diagonal
#print axioms link_acyclic

/-- The ceiling in the path-cover theorem, expressed using natural division. -/
theorem ceiling_identity (k : ℕ) : gridLowerBound k + k / 3 = k := by
  simp only [gridLowerBound]
  omega

theorem original_formula {n k : ℕ} (hn : n + 1 = 2 * k) :
    2 * k ^ 2 - gridLowerBound k = n * (n + 1) / 2 + (n + 1) / 6 := by
  have hprod : n * (n + 1) = 2 * (n * k) := by rw [hn]; ring
  have htri : n * (n + 1) / 2 = n * k := by rw [hprod]; omega
  have hfloor : (n + 1) / 6 = k / 3 := by omega
  have hp : n * k + k = 2 * k ^ 2 := by
    calc
      n * k + k = (n + 1) * k := by ring
      _ = (2 * k) * k := by rw [hn]
      _ = 2 * k ^ 2 := by ring
  have hg := ceiling_identity k
  rw [htri, hfloor]
  omega

theorem original_upper_bound {n k : ℕ} (hn : n + 1 = 2 * k)
    {M : Finset (Diagonal k)} (ff : FisherFitzpatrick k) (hM : Selection M) :
    M.card ≤ n * (n + 1) / 2 + (n + 1) / 6 := by
  rw [← original_formula hn]
  exact odd_upper_bound_sub ff hM.admissible

/-- Exact admissible attainment, deliberately retained as an external input. -/
def AttainedSelection (k : ℕ) : Prop :=
  ∃ M : Finset (Diagonal k), Selection M ∧
    M.card = 2 * k ^ 2 - gridLowerBound k

theorem conditional_main {n k : ℕ} (hn : n + 1 = 2 * k)
    (ff : FisherFitzpatrick k) (lower : AttainedSelection k) :
    ∃ M : Finset (Diagonal k), Selection M ∧
      M.card = n * (n + 1) / 2 + (n + 1) / 6 ∧
      ∀ E : Finset (Diagonal k), Selection E → E.card ≤ M.card := by
  obtain ⟨M, hM, hm⟩ := lower
  have hm' : M.card = n * (n + 1) / 2 + (n + 1) / 6 :=
    hm.trans (original_formula hn)
  refine ⟨M, hM, hm', ?_⟩
  intro E hE
  rw [hm']
  exact original_upper_bound hn ff hE

#print axioms original_formula
#print axioms original_upper_bound
#print axioms conditional_main


end
end OddDiagonals


==> anc/lean/README.md <==
# Lean verification of the odd-square diagonal reduction

This project checks the **upper-bound reduction** in the manuscript. It is
not a dependency-free formal proof of the complete extremal formula.

## Versions and reproduction

- Lean: `leanprover/lean4:v4.19.0`
- mathlib: tag `v4.19.0`, commit `c44e0c8ee63ca166450922a373c7409c5d26b00b`

With Lean/elan installed, run these commands in this directory:

```text
lake exe cache get
lake build
lake env lean OddDiagonals.lean
```

All commands must succeed. Network access is needed to fetch the pinned
dependencies and their compiled cache. Keep the supplied lake-manifest.json
unchanged; running lake update is not part of reproducing this archived version.
The final command prints the axiom audit for the principal declarations. The source includes `#print axioms`
commands for the principal results. Their output should contain no `sorryAx`
and no project-specific axiom. Standard Lean foundations such as `propext`,
`Classical.choice`, and `Quot.sound` remain in use.

## What is proved

`Block k` has `k × k` vertices. `Route k` consists of a block and a port type.
Type A uses entry port a and exit port d; type B uses entry port c and exit
port b. The original lattice has `2k × 2k` vertices, hence `n = 2k − 1`.

The file proves the following steps rather than assuming the path decomposition:

1. **Faithful geometric encoding.** `normalize_unit_diagonal` represents every
   ordinary unit diagonal by the port model, up to reversal. `ports_in_grid`
   checks all endpoints lie in the original grid. `unitDiagonal_iff` derives
   the permitted block increments from original lattice coordinates.
2. **Exact admissibility.** `Selection` encodes endpoint disjointness and at
   most one diagonal per unit square. `exit_ne_entry` handles the cross terms
   in endpoint disjointness. The reduction uses a weaker condition,
   `Admissible`, obtained from `Selection.admissible`; proving an upper bound
   under this weaker condition is sufficient.
3. **Local routing.** `local_table_partition` and `local_table_type` check the
   three possible local routings from the auxiliary matching. A route is
   removed precisely when the internal diagonal of its own type is selected.
   Endpoint disjointness proves both ends of every external link are active.
   Excluding both internal diagonals guarantees an active route in every block.
4. **The global invariant.** `path_fixed_type` proves that every directed
   reachability chain has a single type and uniform coordinate directions.
   Thus all cross-block segments of an entire path are d-to-a, or all are
   b-to-c. `link_incoming` and `link_outgoing` prove uniqueness at both ends.
5. **Acyclicity and termination.** `link_increases` establishes a strictly
   increasing potential; `link_acyclic` excludes a return path. `reaches_sink`
   constructs a terminal vertex from every active route.
6. **Exact counting.** `terminal_count` proves
   `Fintype.card (Terminal M) + M.card = 2 * k^2`. In particular, the number
   of terminals is `2k² − |M|`.
7. **Actual shortest paths and coverage.** `expand_step` replaces a diagonal
   block step by two orthogonal grid edges. `path_to_vertex` constructs an
   actual path containing all ancestors. `MonoWalk.nodup` proves simplicity;
   `MonoWalk.geodesic` identifies its length with Manhattan distance;
   `MonoWalk.shortest` compares it with every ordinary grid walk with the same
   endpoints. `geodesic_cover_transform` constructs a cover indexed by the
   terminal vertices. Singleton paths and overlaps are allowed.
8. **Arithmetic.** `original_formula` proves the equivalence between
   `2k² − ceil(2k/3)` and `n(n+1)/2 + floor((n+1)/6)` when `n+1 = 2k`.

The formal argument contracts the local auxiliary paths before doing the
global counting. Consequently it does not need a second, explicit graph on
all `4k²` lattice vertices. The contracted routes and their links are built
directly from the arbitrary diagonal selection; their existence, cardinality,
acyclicity, coverage, and shortest-path properties are all proved.

## Explicit remaining mathematical inputs

There are **two unproved external propositions**, passed as theorem arguments:

- `FisherFitzpatrick k`: every cover of the square grid by the explicit
  monotone shortest paths defined here has at least `(2*k+2)/3` members. This
  is the lower-bound part of the published Fisher–Fitzpatrick theorem.
- `AttainedSelection k`: a truly admissible selection attains the claimed
  number of diagonals. The manuscript's general lower-bound construction has
  **not** been formalized in this project.

`original_upper_bound` depends only on the first input. `conditional_main`
depends on both. Neither proposition is declared with `axiom`, and neither
has a supplied proof. They remain visible in the theorem signatures. Passing
an assumption as a parameter does **not** verify that assumption.

Accordingly, successful compilation establishes the matching-to-geodesic-cover
reduction and its conditional consequences. It does not justify describing
the complete odd-order extremal theorem as fully Lean-verified.

## Literature corresponding to the external inputs

- D. C. Fisher and S. L. Fitzpatrick, *The Isometric Path Number of a Graph*,
  Journal of Combinatorial Mathematics and Combinatorial Computing 38 (2001),
  97–110.
  https://combinatorialpress.com/article/jcmcc/Volume%20038/vol-038-paper%209.pdf
- P. Boyland et al., *On the Maximum Number of Non-intersecting Diagonals in an
  Array*, Journal of Integer Sequences 20 (2017), Article 17.2.4.
  https://cs.uwaterloo.ca/journals/JIS/VOL20/Pinter/pinter3.pdf

Run the commands above to obtain the build result and axiom audit on your own
installation. Build logs and machine-specific configuration are not part of
this source distribution. Numerical examples and finite Python checks are
not counted as formal proofs here.


## Source integrity

SHA-256 of `OddDiagonals.lean`:

```text
5fe78f5a24519a0c6ddf83a3d3ec8121daf918acdbd7c552e46e1cb21084b55e
```


==> anc/lean/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.19.0",
      "inherited": false,
      "configFile": "lakefile.lean"
    }
  ],
  "name": "odd_diagonals",
  "lakeDir": ".lake"
}


==> anc/lean/lakefile.toml <==
name = "odd_diagonals"
version = "0.1.0"
defaultTargets = ["OddDiagonals"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.19.0"

[[lean_lib]]
name = "OddDiagonals"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/verify_construction.py <==
"""Finite checks of the exact coordinate construction in main.tex.

Run with Python 3.9 or later. No third-party packages are required.
These checks supplement the general mathematical proof.
"""


def join(*segments):
    path = []
    for segment in segments:
        for vertex in segment:
            if not path or path[-1] != vertex:
                path.append(vertex)
    return path


def cover(q):
    paths = []
    for t in range(q):
        h = 2 * q - 1 - t
        a = join(
            [(t, c) for c in range(h + 1)],
            [(r, h) for r in range(t, 2 * q + t + 1)],
            [(2 * q + t, c) for c in range(h, 3 * q)],
        )
        b_reverse = join(
            [(r, 2 * q + t) for r in range(q + t + 1)],
            [(q + t, c) for c in range(2 * q + t, t - 1, -1)],
            [(r, t) for r in range(q + t, 3 * q)],
        )
        paths.extend([('A', a), ('B', b_reverse[::-1])])
    return paths


def check_diagonals(n, diagonals):
    used_vertices, used_squares = set(), set()
    for u, v in diagonals:
        assert all(0 <= coordinate <= n for coordinate in u + v)
        assert abs(u[0] - v[0]) == abs(u[1] - v[1]) == 1
        assert u not in used_vertices and v not in used_vertices
        used_vertices.update((u, v))
        square = (min(u[0], v[0]), min(u[1], v[1]))
        assert square not in used_squares
        used_squares.add(square)


def lift(k, paths):
    visits, used_edges, diagonals = {}, set(), []
    for kind, path in paths:
        assert len(path) == len(set(path))
        for vertex in path:
            assert all(0 <= coordinate < k for coordinate in vertex)
            visits.setdefault(vertex, []).append(kind)
        for (i, j), (r, c) in zip(path, path[1:]):
            allowed = {(1, 0), (0, 1)} if kind == 'A' else {(-1, 0), (0, 1)}
            assert (r - i, c - j) in allowed
            edge = frozenset(((i, j), (r, c)))
            assert edge not in used_edges
            used_edges.add(edge)
            if kind == 'A':
                diagonals.append(((2 * i + 1, 2 * j + 1), (2 * r, 2 * c)))
            else:
                diagonals.append(((2 * i, 2 * j + 1), (2 * r + 1, 2 * c)))
    assert len(visits) == k * k
    for (i, j), kinds in visits.items():
        assert len(kinds) == len(set(kinds))
        if kinds == ['A']:
            diagonals.append(((2 * i, 2 * j + 1), (2 * i + 1, 2 * j)))
        elif kinds == ['B']:
            diagonals.append(((2 * i, 2 * j), (2 * i + 1, 2 * j + 1)))
    check_diagonals(2 * k - 1, diagonals)
    assert len(diagonals) == 2 * k * k - len(paths)
    return diagonals


def extend(n, diagonals):
    s = n + 2
    result = [((r, c + 2), (rr, cc + 2)) for (r, c), (rr, cc) in diagonals]
    result += [((r, 1), (r + 1, 0)) for r in range(s)]
    result += [((s - 1, c + 1), (s, c)) for c in range(1, s)]
    check_diagonals(s, result)
    assert len(result) == len(diagonals) + 2 * n + 3
    return result


def main():
    checked = []
    base = [((0, 0), (1, 1))]
    check_diagonals(1, base)
    assert len(base) == 1
    checked.append((1, 1))
    extended = extend(1, base)
    assert len(extended) == 6
    checked.append((3, 6))
    for q in range(1, 17):
        diagonals = lift(3 * q, cover(q))
        n = 6 * q - 1
        for offset in range(3):
            k = (n + 1) // 2
            expected = 2 * k * k - (2 * k + 2) // 3
            assert len(diagonals) == expected
            checked.append((n, len(diagonals)))
            if offset < 2:
                diagonals = extend(n, diagonals)
                n += 2
    assert len(checked) == 50
    print('PASS: 50 configurations, all odd n from 1 through 99.')
    print('Checked monotonicity, path coverage, same-type disjointness,')
    print('edge uniqueness, unit diagonals, endpoint and square conflicts, and counts.')
    print('Largest case:', checked[-1])


if __name__ == '__main__':
    main()

